Crosstalk-induced Side Channel Threats in Multi-Tenant NISQ Computers

As quantum computing rapidly advances, its near-term applications are becoming increasingly evident. However, the high cost and under-utilization of quantum resources are prompting a shift from single-user to multi-user access models. In a multi-tenant environment, where multiple users share one quantum computer, protecting user confidentiality becomes crucial. The varied uses of quantum computers increase the risk that sensitive data encoded by one user could be compromised by others, rendering the protection of data integrity and confidentiality essential. In the evolving quantum computing landscape, it is imperative to study these security challenges within the scope of realistic threat model assumptions, wherein an adversarial user can mount practical attacks without relying on any heightened privileges afforded by physical access to a quantum computer or rogue cloud services. In this paper, we demonstrate the potential of crosstalk as an attack vector for the first time on a Noisy Intermediate Scale Quantum (NISQ) machine, that an adversarial user can exploit within a multi-tenant quantum computing model. The proposed side-channel attack is conducted with minimal and realistic adversarial privileges, with the overarching aim of uncovering the quantum algorithm being executed by a victim. Crosstalk signatures are used to estimate the presence of CNOT gates in the victim circuit, and subsequently, this information is encoded and classified by a graph-based learning model to identify the victim quantum algorithm. When evaluated on up to 336 benchmark circuits, our attack framework is found to be able to unveil the victim's quantum algorithm with up to 85.7\% accuracy.

==> Figures/bar_graph.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt \n",
    " \n",
    "  \n",
    "# creating the dataset\n",
    "# data = {'C':20, 'C++':15, 'Java':30, \n",
    "#         'Python':35}\n",
    "# courses = list(data.keys())\n",
    "# values = list(data.values())\n",
    "x = ['1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19']\n",
    "y = [6 ,6, 38, 46, 40, 35, 381, 19, 16, 48, 36, 25, 22, 46, 72, 94, 3, 6, 19]\n",
    "\n",
    "  \n",
    "fig = plt.figure(figsize = (10, 5))\n",
    " \n",
    "# creating the bar plot\n",
    "plt.bar(x, y, color ='blue', \n",
    "        width = 0.4)\n",
    "# plt.xticks(rotation = 65) \n",
    "\n",
    "plt.xlabel(\"Benchmarks\")\n",
    "plt.ylabel(\"# of CNOT gates\")\n",
    "plt.grid()\n",
    "# plt.title(\"Students enrolled in different courses\")\n",
    "plt.show()\n",
    "plt.savefig('cnot_distinguishability.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "NC_01",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

